MOJAVE XXI. Decade-long linear polarization variability in AGN jets at parsec scales

Using stacking of images obtained at different epochs, we studied the variability properties of linear polarization of active galactic nucleus (AGN) jets on parsec-scales. Our sample is drawn from the MOJAVE programme, and consists of 436 AGNs manifesting core-jet morphology and having at least five VLBA observing epochs at 15 GHz from January 1996 through August 2019, with some additional archival VLBA data reduced by us. We employed a stacking procedure and constructed maps of (i) standard deviation of fractional polarization and electric vector position angle (EVPA) over epochs as the measure of variability and (ii) median polarization degree to quantify typical values in time. The distributions of these values along and across the jet were analysed for the whole sample for the first time. We found that core EVPA variability is typically higher than that of the jet, presumably due to component blending and outflow bends in the core. The BL Lacertae object cores have lower EVPA variability, compared to that of quasars, possibly due to lower Faraday rotation measure, suggesting a stronger ordered magnetic field component. The EVPA becomes more stable down the jet. Most of the sources showing this trend have a time coverage of more than 12 years and at least 15 epochs. The possible cause could be the increase of stability in the magnetic field direction, reflecting an increase in the fraction of the magnetic field that is ordered. There are no significant optical-class-dependent or spectral-class-dependent relations in the EVPA variability properties in AGN jets.

==> anc/Electronic_Tables/Table_2.csv <==
Source,Alias,Opt_Class,SED_Peak_Class,z,z_or_Opt_Class_Ref
0003-066,NRAO 005,B,LSP,0.347,2005PASA...22..277J
0003+380,S4 0003+38,Q,LSP,0.229,1994AAS..103..349S
0006+061,TXS 0006+061,B,LSP,-,2012AA...538A..26R
0007+106,III Zw 2,G,LSP,0.089,1970ApJ...160..405S
0010+405,4C +40.01,Q,LSP,0.256,1992ApJS...81....1T
0011+189,RGB J0013+191,B,LSP,0.477,2013ApJ...764..135S
0012+610,4C +60.01,U,LSP,-,-
0014+813,S5 0014+813,Q,LSP,3.382,1987AZh....64..262V
0015-054,PMN J0017-0512,Q,LSP,0.226,2012ApJ...748...49S
0016+731,S5 0016+73,Q,LSP,1.781,1986AJ.....91..494L
0019+058,PKS 0019+058,B,LSP,-,2017ApJS..233....3T
0027+056,PKS 0027+056,Q,LSP,1.317,1999AJ....117...40S
0041+341,GB6 J0043+3426,Q,ISP,0.966,2012ApJ...748...49S
0044+566,GB6 J0047+5657,B,LSP,0.747,2005ApJ...626...95S
0048-071,OB -082,Q,LSP,1.975,1983MNRAS.205..793W
0048-097,PKS 0048-09,B,ISP,0.635,2012AA...543A.116L
0055+300,NGC 315,G,LSP,0.016,1999ApJS..121..287H
0059+581,TXS 0059+581,Q,LSP,0.644,2005ApJ...626...95S
0106+013,4C +01.02,Q,LSP,2.110,LAMOSTDR6V2
0106+612,TXS 0106+612,Q,LSP,0.783,2010ApJ...718L.166V
0106+678,4C +67.04,B,ISP,0.290,2010ApJ...712...14M
0109+224,S2 0109+22,B,LSP,0.265,2012ApJ...748...49S
0109+351,B2 0109+35,Q,LSP,0.450,1996MNRAS.282.1274H
0110+318,4C +31.03,Q,LSP,0.603,1976ApJS...31..143W
0111+021,UGC 00773,B,LSP,0.047,1976ApJS...31..143W
0113-118,PKS 0113-118,Q,LSP,0.671,2012ApJ...748...49S
0116-219,OC -228,Q,LSP,1.165,1983MNRAS.205..793W
0118-272,OC -230.4,B,ISP,-,2013ApJ...764..135S
0119+115,PKS 0119+11,Q,LSP,0.571,2020ApJS..249....3A
0122-003,UM 321,Q,LSP,1.076,2010AJ....139.2360S
0128+554,TXS 0128+554,G,-,0.036,2012ApJS..199...26H
0130-171,OC -150,Q,LSP,1.020,1983MNRAS.205..793W
0133+476,DA 55,Q,LSP,0.859,1986AJ.....91..494L
0134+579,TXS 0134+579,B,HSP,0.275,2020MNRAS.497...94P
0136+176,PKS 0136+176,Q,LSP,2.720,2020ApJS..249....3A
0138-097,PKS 0139-09,B,LSP,0.733,2001AJ....122..565R
0141+268,TXS 0141+268,B,LSP,-,2009ApJ...704..477S
0142-278,OC -270,Q,LSP,1.148,1999ApJS..122...29B
0149+218,PKS 0149+21,Q,LSP,1.320,2008ApJS..175...97H
0149+710,TXS 0149+710,B,HSP,0.022,1996MNRAS.281..425M
0151+081,GB6 J0154+0823,B,HSP,0.681,2013ApJ...764..135S
0159+723,S5 0159+723,B,ISP,-,2013ApJ...764..135S
0200+304,IVS B0200+30A,B,LSP,0.761,2013ApJ...764..135S
0202+149,4C +15.05,Q,LSP,0.405,1998AJ....115.1253P
0202-172,PKS 0202-17,Q,LSP,1.739,2009MNRAS.399..683J
0202+319,B2 0202+31,Q,LSP,1.466,1970ApJ...160L..33B
0203-120,PMN J0206-1150,Q,LSP,1.663,2008ApJS..175...97H
0208+106,IVS B0208+106,B,ISP,0.200,2010ApJ...712...14M
0210+515,TXS 0210+515,B,HSP,0.049,1999ApJ...525..127L
0212+735,S5 0212+73,Q,LSP,2.367,1986AJ.....91..494L
0214+083,PMN J0217+0837,B,LSP,0.085,2013ApJ...764..135S
0215+015,OD 026,Q,LSP,1.715,1988AA...192....1B
0219+428,3C 66A,B,HSP,0.340,2018MNRAS.474.3162T
0224+671,4C +67.05,Q,LSP,0.523,2005ApJ...626...95S
0229+131,4C +13.14,Q,LSP,2.059,1994ApJ...436..678O
0234+285,4C +28.07,Q,LSP,1.206,2012ApJ...748...49S
0235+164,PKS 0235+164,Q,LSP,0.940,1987ApJ...318..577C
0238-084,NGC 1052,G,LSP,0.005,2005MNRAS.356.1440D
0238+711,S5 0238+711,B,ISP,-,2013ApJ...764..135S
0239+843,WN B0239.6+8423,U,LSP,-,-
0241+622,TXS 0241+622,Q,LSP,0.045,2003ApJS..145..199M
0250-225,OD -283,Q,LSP,1.419,2012ApJ...748...49S
0250+320,IVS B0250+320,Q,LSP,0.859,2015AJ....149..160R
0256+075,OD 94.7,Q,LSP,0.893,1989AAS...80..103S
0300+470,4C +47.08,B,LSP,-,2013ApJ...764..135S
0301-243,PKS 0301-243,B,HSP,0.266,2014AA...565A..12P
0303+490,GB6 J0307+4915,B,LSP,-,2016AJ....151...95A
0305+039,3C 78,G,ISP,0.029,1998AA...333...48P
0306+102,TXS 0306+102,Q,LSP,0.862,2005AJ....129..559S
0309+411,B3 0309+411B,G,LSP,0.136,1996MNRAS.281..425M
0313+411,IC 310,B,HSP,0.019,2013ApJ...764..135S
0316+413,3C 84,G,LSP,0.018,1992ApJS...83...29S
0321+340,1H 0323+342,N,LSP,0.061,1996MNRAS.281..425M
0329+654,TXS 0329+654,B,HSP,-,2013ApJ...764..135S
0333+321,NRAO 140,Q,LSP,1.259,1991ApJ...382..433S
0336-019,CTA 26,Q,LSP,0.852,1978ApJS...36..317W
0346+800,S5 0346+80,B,LSP,-,2011ApJ...743..171A
0347-211,OE -280,Q,LSP,2.944,2001AA...379..393E
0355+508,NRAO 150,Q,LSP,1.520,2007AA...476L..17A
0400+258,CTD 026,Q,LSP,2.109,1977ApJ...217..358S
0403-132,PMN J0405-1308,Q,LSP,0.571,1996ApJS..104...37M
0414-189,PKS 0414-189,Q,LSP,1.536,1978MNRAS.185..149H
0415+379,3C 111,G,LSP,0.049,2004ApJS..150..181E
0420-014,PKS 0420-01,Q,LSP,0.916,2009MNRAS.399..683J
0420+417,4C +41.11,B,LSP,0.398,2020MNRAS.497...94P
0422+004,PKS 0422+00,B,ISP,0.268,2013ApJ...764..135S
0429+415,3C 119,Q,ISP,1.022,1994ApJS...90....1E
0430+052,3C 120,G,LSP,0.033,1988PASP..100.1423M
0430+289,CGRABS J0433+2905,B,LSP,-,2013ApJ...764..135S
0440-003,NRAO 190,Q,LSP,0.845,2012ApJ...748...49S
0446+112,PKS 0446+11,Q,LSP,2.153,2012ApJ...748...49S
0451-282,OF -285,Q,LSP,2.559,1983MNRAS.205..793W
0454-234,PKS 0454-234,Q,LSP,1.003,1989AAS...80..103S
0454+844,S5 0454+84,B,LSP,0.112,2012RMxAA..48....9T
0458-020,S3 0458-02,Q,LSP,2.286,1974ApJ...190..509S
0502+049,PKS 0502+049,Q,LSP,0.954,1997MNRAS.284...85D
0506+056,TXS 0506+056,B,ISP,0.336,2018ApJ...854L..32P
0507+179,PKS 0507+17,Q,LSP,0.416,1998AJ....115.1253P
0509+406,B3 0509+406,U,LSP,-,-
0518+211,RGB J0521+212,B,ISP,-,2017ApJ...837..144P
0519+011,PKS 0519+01,Q,LSP,2.941,2011ApJ...743..171A
0528+134,PKS 0528+134,Q,LSP,2.070,1993ApJ...409..134H
0529+075,OG 050,Q,LSP,1.254,2005ApJ...626...95S
0529+483,TXS 0529+483,Q,LSP,1.160,2012ApJ...748...49S
0536+145,TXS 0536+145,Q,LSP,2.690,2005ApJ...626...95S
0539-057,PKS 0539-057,Q,LSP,0.838,2012ApJ...748...49S
0552+398,DA 193,Q,LSP,2.363,1999ApJ...514...40M
0603+476,TXS 0603+476,B,ISP,-,2013ApJ...764..135S
0605-085,OH -010,Q,LSP,0.870,2012ApJ...748...49S
0605-153,PMN J0608-1520,Q,LSP,1.094,2012ApJ...748...49S
0607-157,PKS 0607-15,Q,LSP,0.323,2009MNRAS.399..683J
0609+413,B3 0609+413,B,ISP,-,2013ApJ...764..135S
0613+570,IVS B0613+570,B,LSP,-,2013ApJ...764..135S
0615-172,IVS B0615-172,B,ISP,0.098,2013ApJ...764..135S
0619+334,B2 0619+33,Q,LSP,1.062,2013AJ....146..127S
0621+446,GB6 J0625+4440,B,ISP,-,2013ApJ...764..135S
0627-199,PKS 0627-199,B,LSP,-,2013ApJ...764..135S
0636+680,S4 0636+68,Q,ISP,3.177,1992ApJS...79....1T
0640+090,TXS 0640+090,Q,LSP,0.882,2011ApJ...743..171A
0642+449,OH 471,Q,LSP,3.396,1994ApJ...436..678O
0646+600,S4 0646+60,Q,LSP,0.455,1993AAS..101..521S
0648-165,PKS B0648-165,U,LSP,-,-
0650+453,B3 0650+453,Q,LSP,0.928,2012ApJ...748...49S
0650+507,GB6 J0654+5042,Q,LSP,1.253,2012ApJ...748...49S
0700-197,TXS 0700-197,B,ISP,-,2013ApJ...764..135S
0708+506,GB6 J0712+5033,B,LSP,0.502,2013ApJ...764..135S
0710+196,IVS B0710+196,Q,LSP,0.540,2012ApJ...748...49S
0716+332,B2 0716+33,Q,LSP,0.779,2000ApJS..126..133W
0716+714,TXS 0716+714,B,ISP,-,2014ApJ...784..151S
0722+145,4C +14.23,Q,LSP,1.038,2012ApJ...748...49S
0723-008,PKS 0723-008,B,LSP,0.127,1976ApJS...31..143W
0727-115,PKS 0727-11,Q,LSP,1.591,2002AJ....124..662Z
0730+504,TXS 0730+504,Q,LSP,0.720,1997MNRAS.290..380H
0735+178,OI 158,B,LSP,-,2012AA...547A...1N
0736+017,OI 061,Q,LSP,0.189,2009ApJS..184..398H
0738+313,OI 363,Q,LSP,0.631,2010AJ....139.2360S
0738+548,RGB J0742+547,Q,LSP,0.723,1999ApJ...516..141P
0742+103,PKS B0742+103,Q,LSP,2.624,2003MNRAS.346.1021B
0743-006,OI -072,Q,LSP,0.996,1989AAS...80..103S
0745+241,S3 0745+24,Q,LSP,0.409,2010AJ....139.2360S
0748+126,OI 280,Q,LSP,0.889,1979ApJ...232..400P
0749+540,4C +54.15,B,LSP,-,2005ApJ...635..173S
0752-116,TXS 0752-116,B,LSP,-,2013ApJ...764..135S
0754+100,PKS 0754+100,B,LSP,0.266,2003AA...412..651C
0804-055,PKS 0804-05,B,ISP,-,2013ApJ...764..135S
0804+499,OJ 508,Q,LSP,1.436,2010AJ....139.2360S
0805-077,PKS 0805-07,Q,LSP,1.837,1988ApJ...327..561W
0806+524,1ES 0806+524,B,HSP,0.137,2013ApJ...764..135S
0808+019,OJ 014,B,LSP,1.148,2005AJ....129..559S
0810+646,87GB 081008.0+644032,B,LSP,0.239,2013ApJ...764..135S
0814+425,OJ 425,B,LSP,-,2013ApJ...764..135S
0815-094,TXS 0815-094,B,ISP,-,2013ApJ...764..135S
0821+394,4C +39.23,Q,LSP,1.216,2020ApJS..249....3A
0821+621,4C +62.12,Q,-,0.542,1984MNRAS.211..105W
0823+033,PKS 0823+033,B,LSP,0.505,2013ApJ...764..135S
0823-223,PKS 0823-223,B,ISP,-,2009AJ....137..337S
0827+243,OJ 248,Q,LSP,0.941,2020ApJS..249....3A
0829+046,OJ 049,B,LSP,0.174,2010AJ....139.2360S
0834-201,PKS 0834-20,Q,LSP,2.752,1983AA...117...60F
0836+182,TXS 0836+182,B,ISP,-,1991MNRAS.252..482A
0836+710,4C +71.07,Q,LSP,2.218,1993A&AS..100..395S
0837+012,PKS 0837+012,Q,LSP,1.123,1995AJ....109...14O
0838+133,3C 207,Q,LSP,0.680,2010AJ....139.2360S
0845-068,PMN J0847-0703,B,LSP,-,2013ApJ...764..135S
0846+513,IVS B0846+513,N,LSP,0.584,2020ApJS..249....3A
0847-120,PMN J0850-1213,Q,LSP,0.566,1997IAUC.6639....2H
0850+581,4C +58.17,Q,LSP,1.318,2010AJ....139.2360S
0851+202,OJ 287,B,LSP,0.306,1989AAS...80..103S
0854-108,PMN J0856-1105,B,LSP,-,2013ApJ...764..135S
0859-140,PKS B0859-140,Q,LSP,1.339,1997MNRAS.284...85D
0859+210,NVSS J090226+205045,B,ISP,-,2022FrASS...8..234F
0903-088,PMN J0906-0905,B,LSP,-,2013ApJ...764..135S
0906+015,4C +01.24,Q,LSP,1.024,2020ApJS..249....3A
0910-208,MRC 0910-208,Q,ISP,0.198,2009MNRAS.399..683J
0912+297,B2 0912+29,B,HSP,-,2017ApJ...837..144P
0916+864,S5 0916+86,B,LSP,-,2013ApJ...764..135S
0917+449,TXS 0917+449,Q,LSP,2.188,2020ApJS..249....3A
0917+624,OK 630,Q,LSP,1.447,2020ApJS..249....3A
0922+316,B2 0922+31B,B,LSP,-,2022FrASS...8..234F
0923+392,4C +39.25,Q,LSP,0.697,2010AJ....139.2360S
0925+504,GB6 J0929+5013,B,ISP,-,2022FrASS...8..234F
0938-076,PMN J0941-0754,Q,LSP,1.724,2009MNRAS.399..683J
0938-133,TXS 0938-133,Q,LSP,0.551,2008ApJS..175...97H
0939-077,PMN J0942-0800,B,LSP,-,2013ApJ...764..135S
0945+408,4C +40.24,Q,LSP,1.250,2020ApJS..249....3A
0946+006,PMN J0948+0022,N,LSP,0.584,2020ApJS..249....3A
0953+254,OK 290,Q,LSP,0.708,2020ApJS..249....3A
0954+658,S4 0954+65,B,LSP,0.369,2021MNRAS.504.5258B
0955+476,OK 492,Q,LSP,1.884,2020ApJS..249....3A
1011+496,1ES 1011+496,B,HSP,0.212,2007ApJ...667L..21A
1013+054,TXS 1013+054,Q,LSP,1.701,2020ApJS..249....3A
1015+359,B2 1015+35B,Q,LSP,1.229,2020ApJS..249....3A
1027+749,S5 1027+74,Q,LSP,0.122,2016MNRAS.462.3180C
1030+415,IVS B1030+415,Q,LSP,1.118,2020ApJS..249....3A
1030+611,S4 1030+61,Q,LSP,1.407,2020ApJS..249....3A
1034-293,PKS 1034-293,Q,LSP,0.312,1989AAS...80..103S
1036+054,PKS 1036+054,Q,LSP,0.473,2008ApJS..175...97H
1038+064,4C +06.41,Q,LSP,1.265,1991ApJ...382..433S
1040+244,B2 1040+24A,Q,LSP,0.559,2012ApJ...748...49S
1044+719,S5 1044+71,Q,LSP,1.150,1996AAS..115...11S
1045-188,PKS 1045-18,Q,LSP,0.595,1993AAS...97..483S
1055+018,4C +01.28,Q,LSP,0.892,2020ApJS..249....3A
1055+567,7C 1055+5644,B,HSP,0.143,2011ApJS..193...29A
1101+384,Mrk 421,B,HSP,0.029,2015ApJS..218...10V
1118-056,PKS 1118-05,Q,LSP,1.297,1997MNRAS.284...85D
1118+073,IVS B1118+073,Q,LSP,1.336,2012ApJ...748...49S
1124-186,PKS 1124-186,Q,LSP,1.048,1997MNRAS.284...85D
1127-145,PKS 1127-14,Q,LSP,1.184,1986MNRAS.218..331W
1128-047,PKS 1128-047,G,LSP,0.266,1997MNRAS.284...85D
1128+385,IVS B1128+385,Q,LSP,1.741,2010AJ....139.2360S
1133+704,Mrk 180,B,HSP,0.045,1999PASP..111..438F
1139+160,IVS B1139+160,B,LSP,0.299,2011ApJ...743..171A
1142+198,3C 264,G,LSP,0.022,2011ApJS..193...29A
1144+402,S4 1144+40,Q,LSP,1.089,2020ApJS..249....3A
1145-071,PKS 1145-071,Q,LSP,1.342,1986MNRAS.218..331W
1147+245,IVS B1147+245,B,ISP,0.209,2017ApJS..233....3T
1148-001,4C -00.47,Q,LSP,1.978,2010AJ....139.2360S
1150+497,4C +49.22,Q,LSP,0.334,2020ApJS..249....3A
1150+812,S5 1150+81,Q,LSP,1.250,1986AA...168...17E
1151+408,B3 1151+408,Q,LSP,0.916,1997MNRAS.290..380H
1156+295,4C +29.45,Q,LSP,0.725,2010AJ....139.2360S
1157-215,CGRABS J1159-2148,Q,-,0.927,1976MNRAS.177P..77S
1200+608,IVS B1200+608,B,ISP,0.065,2013ApJ...764..135S
1202-262,PKS 1203-26,Q,LSP,0.786,1979ApJ...229...73W
1206+416,B3 1206+416,B,LSP,-,2022FrASS...8..234F
1213-172,PKS 1213-17,U,ISP,-,-
1215+303,ON 325,B,HSP,0.131,2019AJ....157...41F
1219+044,4C +04.42,N,LSP,0.966,2020ApJS..249....3A
1219+285,W Comae,B,ISP,0.102,2017ApJ...837..144P
1222+216,4C +21.35,Q,LSP,0.433,LAMOSTDR6V2
1224-132,PMN J1226-1328,B,LSP,0.456,2010ApJ...715..429A
1226+023,3C 273,Q,LSP,0.158,2011ApJS..196....2S
1227+255,ON 246,B,ISP,-,1996AA...309..419N
1228+126,M87,G,LSP,0.004,2013ApJ...764..184M
1236+049,GB6 J1239+0443,Q,LSP,1.761,2010AJ....139.2360S
1236+077,PKS 1236+077,Q,LSP,0.400,1988ApJ...327..561W
1243-072,PKS 1243-072,Q,LSP,1.286,1983PASAu...5....2W
1244-255,PKS 1244-255,Q,LSP,0.633,1976MNRAS.177P..77S
1246+586,PG 1246+586,B,HSP,-,2000AJ....120.1579Y
1250+532,S4 1250+53,B,ISP,-,2020MNRAS.497...94P
1253-055,3C 279,Q,LSP,0.536,1996ApJS..104...37M
1300+248,VIPS 0623 ,B,LSP,0.993,2007ApJ...667..673G
1302-102,PG 1302-102,Q,LSP,0.278,1996ApJS..104...37M
1307+121,OP 112,B,LSP,-,2012AA...538A..26R
1308+326,OP 313,Q,LSP,0.997,2010AJ....139.2360S
1310+487,GB6 B1310+4844,Q,LSP,0.638,2014A%26A...565A..26S
1318+225,TXS 1318+225,Q,LSP,0.946,2020ApJS..249....3A
1324+224,B2 1324+22,Q,LSP,1.398,2020ApJS..249....3A
1329-049,OP -050,Q,LSP,2.150,1990PASP..102.1235T
1331+170,OP 151,Q,LSP,2.085,LAMOSTDR6V2
1334-127,PKS 1335-127,Q,LSP,0.539,1993AAS...97..483S
1341-171,PMN J1344-1723,Q,LSP,2.506,2012ApJ...748...49S
1343+451,VIPS 0700,Q,LSP,2.542,2020ApJS..249....3A
1345+125,PKS B1345+125,G,LSP,0.121,2006ApJS..162...38A
1348+308,B2 1348+30B,Q,LSP,0.712,2020ApJS..249....3A
1402+044,PKS 1402+044,Q,LSP,3.215,2010AJ....139.2360S
1404+286,OQ 208,G,LSP,0.077,2010AJ....139.2360S
1406-076,PKS B1406-076,Q,LSP,1.494,1979ApJ...232..400P
1413+135,PKS B1413+135,B,LSP,0.247,1992ApJ...400L..17S
1417+385,B3 1417+385,Q,LSP,1.831,2010AJ....139.2360S
1418-110,PMN J1420-1118,U,LSP,-,-
1418+546,OQ 530,B,LSP,0.152,2011ApJS..193...29A
1420+326,OQ 334,Q,LSP,0.681,2010AJ....139.2360S
1424+240,OQ 240,B,HSP,0.605,2017ApJ...837..144P
1435+638,VIPS 0792,Q,LSP,2.068,2010AJ....139.2360S
1441+252,PKS 1441+25,Q,LSP,0.940,2020ApJS..249....3A
1458+718,3C 309.1,Q,LSP,0.904,1997AJ....114.2254S
1502+036,PKS 1502+036,N,LSP,0.408,2020ApJS..249....3A
1502+106,OR 103,Q,LSP,1.838,2020ApJS..249....3A
1504-166,PKS 1504-167,Q,LSP,0.876,1978MNRAS.185..149H
1509+054,PMN J1511+0518,G,LSP,0.084,2001ARep...45...79C
1510-089,PKS 1510-089,Q,LSP,0.360,1990PASP..102.1235T
1514+004,PKS B1514+004,G,LSP,0.052,2008ApJS..175...97H
1514+197,PKS 1514+197,B,LSP,-,2000AARv..10...81V
1514-241,AP Librae,B,LSP,0.049,2009MNRAS.399..683J
1515-273,TXS 1515-273,B,HSP,0.128,2021A&A...650A.106G
1519-273,PKS 1519-273,B,LSP,1.297,2004AA...418..813H
1520+319,B2 1520+31,Q,LSP,1.485,LAMOSTDR6V2
1529-131,PMN J1532-1319,U,LSP,-,-
1532+016,PKS 1532+01,Q,LSP,1.425,2010AJ....139.2360S
1537+279,CGRABS J1539+2744,Q,LSP,2.196,2020ApJS..249....3A
1538+149,4C +14.60,B,LSP,0.606,2013ApJ...764..135S
1541+050,TXS 1541+050,G,ISP,0.040,1999PASP..111..438F
1542+616,GB6 J1542+6129,B,ISP,-,2013MNRAS.430.2464M
1546+027,PKS 1546+027,Q,LSP,0.414,2010AJ....139.2360S
1548+056,4C +05.64,Q,LSP,1.417,2010AJ....139.2360S
1549+089,TXS 1549+089,B,LSP,-,2010AJ....139..390P
1550+582,GB6 J1551+5806,Q,LSP,1.320,1995AAS..110..469B
1551+130,OR 186,Q,LSP,1.309,2020ApJS..249....3A
1553+113,PG 1553+113,B,HSP,0.490,2015ApJ...802...65A
1557+565,VIPS 0926,B,ISP,-,2013AJ....146..127S
1602+576,4C +57.27,Q,LSP,2.855,2020ApJS..249....3A
1603+573,GB6 J1604+5714,Q,ISP,0.720,1998ApJ...494...47F
1604+159,4C +15.54,Q,LSP,0.496,2008ApJS..175..297A
1606+106,4C +10.45,Q,LSP,1.232,2020ApJS..249....3A
1611+343,DA 406,Q,LSP,1.400,2010AJ....139.2360S
1617+229,CGRABS J1619+2247,Q,LSP,1.987,2005ApJ...626...95S
1622-253,PKS 1622-253,Q,LSP,0.786,1994MNRAS.269..998D
1622-297,PKS 1622-29,Q,LSP,0.815,1994AAS..105..211S
1623+569,IVS B1623+569,B,LSP,-,2010ApJ...712...14M
1633+382,4C +38.41,Q,LSP,1.814,2020ApJS..249....3A
1636+473,4C +47.44,Q,LSP,0.735,2020ApJS..249....3A
1637+574,OS 562,Q,LSP,0.751,1996ApJS..104...37M
1637+826,NGC 6251,G,LSP,0.024,2013ARAA..51..511K
1638+118,TXS 1638+118,G,LSP,0.080,2020AA...643A.103P
1638+398,NRAO 512,Q,LSP,1.672,2020ApJS..249....3A
1641+399,3C 345,Q,LSP,0.593,2020ApJS..249....3A
1642+690,4C +69.21,Q,LSP,0.751,1986AJ.....91..494L
1652+398,Mrk 501,B,HSP,0.034,1993AAS...98..393S
1655+077,PKS 1655+077,Q,LSP,0.621,1986MNRAS.218..331W
1656+482,4C +48.41,B,LSP,1.669,2011ApJ...743..171A
1700+685,TXS 1700+685,Q,LSP,0.301,1997MNRAS.290..380H
1708+433,B3 1708+433,Q,LSP,1.027,2012ApJ...748...49S
1716+686,S4 1716+68,Q,LSP,0.777,2013ApJ...767...14P
1717+178,OT 129,B,LSP,0.137,2005ApJ...626...95S
1722+401,VIPS 1080,Q,LSP,1.049,1996AJ....111.1013V
1725+044,PKS 1725+044,Q,LSP,0.293,2008ApJS..175...97H
1725+123,PKS 1725+123,Q,LSP,0.586,2013ApJ...764..135S
1726+455,S4 1726+45,Q,LSP,0.715,LAMOSTDR6V2
1727+502,I Zw 187,B,HSP,0.055,1978ApJ...219L..97O
1730-130,NRAO 530,Q,LSP,0.902,1984PASP...96..539J
1732+389,OT 355,Q,LSP,0.975,2012ApJ...748...49S
1738+476,OT 465,B,LSP,-,1994AJ....108..395X
1738+499,OT 463,Q,LSP,1.545,2008ApJS..175...97H
1739+522,TXS 1739+522,Q,LSP,1.379,1984MNRAS.211..105W
1741-038,PKS 1741-03,Q,LSP,1.054,1988ApJ...327..561W
1741+196,S3 1741+19,B,HSP,0.084,1999AA...348..113H
1742-078,TXS 1742-078,B,LSP,-,2013ApJ...764..135S
1749+096,OT 081,B,LSP,0.322,1988AA...191L..16S
1749+701,S4 1749+70,B,LSP,0.770,1989AAS...80..103S
1751+288,B2 1751+28,Q,LSP,1.118,2008ApJS..175...97H
1754+155,IVS B1754+155,Q,LSP,2.060,2017ApJS..233....3T
1758+388,B3 1758+388B,Q,LSP,2.092,1994AAS..103..349S
1800+440,S4 1800+44,Q,LSP,0.663,1982MNRAS.200..191W
1803+784,S5 1803+784,B,LSP,0.683,2020MNRAS.497...94P
1807+698,3C 371,B,ISP,0.051,1992AAS...96..389d
1811+062,TXS 1811+062,B,ISP,-,2013ApJ...764..135S
1823+568,4C +56.27,B,LSP,0.664,1986AJ.....91..494L
1827+062,TXS 1827+062,Q,LSP,0.745,2012ApJ...748...49S
1827+133,87GB 182742.6+132223,B,ISP,-,2013ApJ...764..135S
1828+487,3C 380,Q,LSP,0.692,1996ApJS..107..541L
1833+326,3C 382,G,ISP,0.058,1996AJ....112.1803M
1842+681,TXS 1842+681,Q,LSP,0.472,1994AJ....108..395X
1845+797,3C 390.3,G,LSP,0.056,1994ApJS...90....1E
1846+322,B2 1846+32A,Q,LSP,0.800,2012ApJ...748...49S
1846+326,B2 1846+32B,U,LSP,0.918,2015ApJS..217....2M
1849+670,S4 1849+67,Q,LSP,0.657,1993A&AS..100..395S
1851+488,S4 1851+48,Q,LSP,1.250,1996AJ....111.1013V
1856+737,S5 1856+73,Q,LSP,0.460,1994AAS..105...67S
1901+319,3C 395,Q,LSP,0.635,1994ApJS...91..491G
1902+556,TXS 1902+556,B,ISP,-,2013ApJ...764..135S
1908-201,PKS B1908-201,Q,LSP,1.119,2003AJ....125..572H
1914-194,1H 1914-194,B,HSP,0.137,2003AA...412..651C
1920-211,OV -235,Q,LSP,0.874,2003AJ....125..572H
1921-293,PKS B1921-293,Q,LSP,0.353,2009MNRAS.399..683J
1923+123,TXS 1923+123,U,-,-,-
1923+210,PKS B1923+210,B,LSP,-,2011AJ....142..165T
1926+611,S4 1926+61,B,LSP,-,2013ApJ...764..135S
1928+738,4C +73.18,Q,LSP,0.302,1986AJ.....91..494L
1936-155,PKS 1936-15,Q,LSP,1.657,1984ApJ...286..498J
1944+838,8C 1944+838,U,LSP,-,-
1951-115,TXS 1951-115,Q,LSP,0.683,2012ApJ...748...49S
1954+513,OV 591,Q,LSP,1.223,1996ApJS..107..541L
1957+405,Cygnus A,G,LSP,0.056,1997ApJ...488L..15O
1958-179,PKS 1958-179,Q,LSP,0.652,1975MNRAS.173P..87B
1959+650,1ES 1959+650,B,HSP,0.047,1993ApJ...412..541S
2005+403,TXS 2005+403,Q,LSP,1.736,1976MNRAS.177p..43B
2007+777,S5 2007+77,B,LSP,0.342,1989AAS...80..103S
2008-159,PKS 2008-159,Q,LSP,1.180,1979ApJ...232..400P
2010+463,7C 2010+4619,B,HSP,-,2013ApJ...764..135S
2012-017,PKS 2012-017,B,ISP,-,2013ApJ...764..135S
2013-092,PMN J2016-0903,B,ISP,-,2013ApJ...764..135S
2013+163,TXS 2013+163,B,LSP,-,2010Ap.....53..147M
2013+370,TXS 2013+370,Q,LSP,0.859,2013ApJ...764..135S
2021+317,4C +31.56,B,LSP,0.356,V.Chavushyan2013priv.comm.
2021+614,TXS 2021+614,G,LSP,0.227,1984ApJ...279..112B
2022-077,PKS 2023-07,Q,LSP,1.388,1997MNRAS.284...85D
2022+171,GB6 J2024+1718,Q,LSP,1.050,1996ESOSR..17....1V
2023+760,S5 2023+760,B,ISP,0.594,2010ApJ...712...14M
2027-065,TXS 2027-065,Q,LSP,0.671,2012ApJ...748...49S
2028+492,87GB 202807.5+491605,B,LSP,-,2013ApJ...764..135S
2029+121,PKS 2029+121,Q,LSP,1.213,2012ApJ...748...49S
2031+216,4C +21.55,Q,LSP,0.174,2008ApJS..175...97H
2032+107,OW 154.9,Q,LSP,0.601,1987AJ.....93..785A
2037+511,3C 418,Q,LSP,1.686,1985PASP...97..932S
2043+749,4C +74.26,Q,-,0.104,1996AAS..115....1S
2047+039,PKS 2047+039,B,LSP,-,2013ApJ...764..135S
2047+098,PKS 2047+098,B,LSP,0.226,2017MNRAS.467.2537K
2100+468,IVS B2100+468,U,-,-,-
2113+293,B2 2113+29,Q,LSP,1.514,1993AAS...97..483S
2115+000,PMN J2118+0013,N,ISP,0.463,2020ApJS..249....3A
2121+053,OX 036,Q,LSP,1.941,1991ApJ...382..433S
2128-123,PKS 2128-12,Q,LSP,0.501,1968ApJ...154L.101S
2131-021,IVS B2131-021,Q,LSP,1.283,2006AJ....132....1S
2134+004,PKS 2134+004,Q,LSP,1.940,2010AJ....139.2360S
2136+141,OX 161,Q,LSP,2.427,1974ApJ...190..271W
2141+175,OX 169,Q,LSP,0.211,2009ApJS..184..398H
2144+092,PKS 2144+092,Q,LSP,1.113,1988ApJ...327..561W
2145+067,4C +06.69,Q,LSP,0.999,1991ApJ...382..433S
2150+173,OX 183,B,LSP,0.874,2013ApJ...764..135S
2155-152,PKS 2155-152,Q,LSP,0.672,1988ApJ...327..561W
2155+312,B2 2155+31,Q,LSP,1.488,2012ApJ...748...49S
2157+102,TXS 2157+102,G,LSP,0.172,2006ARep...50..255A
2157+213,TXS 2157+213,B,LSP,-,2008ApJS..175...97H
2159+505,NRAO 676,Q,LSP,1.899,2005ApJ...626...95S
2200+420,BL Lac,B,LSP,0.069,1995ApJ...452L...5V
2201+171,PKS 2201+171,Q,LSP,1.076,1977ApJ...215..427S
2201+315,4C +31.63,Q,LSP,0.295,1996ApJS..104...37M
2209+236,PKS 2209+236,Q,LSP,1.125,2003ApJ...590..109S
2210+277,IVS B2210+277,B,LSP,-,2019ApSS.364....5M
2216-038,PKS 2216-03,Q,LSP,0.901,1967ApJ...147..837L
2216+178,IVS B2216+178,Q,LSP,1.071,2012ApJ...748...49S
2223-052,3C 446,Q,LSP,1.404,1983MNRAS.205..793W
2223+210,DA 580,Q,LSP,1.959,1994ApJS...93....1A
2227-088,PHL 5225,Q,LSP,1.560,2010AJ....139.2360S
2230+114,CTA 102,Q,LSP,1.037,1994ApJS...93..125F
2233-148,OY -156,B,LSP,-,2006AJ....132....1S
2234+282,CTD 135,B,LSP,0.790,2012ApJ...748...49S
2241+406,TXS 2241+406,Q,LSP,1.171,2012ApJ...748...49S
2243-123,PKS 2243-123,Q,LSP,0.632,1975MNRAS.173P..87B
2247-283,PMN J2250-2806,Q,LSP,0.525,2012ApJ...748...49S
2251+158,3C 454.3,Q,LSP,0.859,1991MNRAS.250..414J
2254+074,PKS 2254+074,B,LSP,0.191,LAMOSTDR4
2255-282,PKS 2255-282,Q,LSP,0.927,2009MNRAS.399..683J
2258-022,PKS B2258-022,Q,LSP,0.777,2020ApJS..249....3A
2308+341,TXS 2308+341,Q,LSP,1.817,1976ApJS...31..143W
2319+317,B2 2319+31,Q,LSP,1.489,2012ApJ...748...49S
2320-035,PKS 2320-035,Q,LSP,1.411,1975MNRAS.173P..87B
2325+093,OZ 042,Q,LSP,1.841,2012ApJ...748...49S
2331+073,TXS 2331+073,Q,LSP,0.401,2005ApJ...626...95S
2342-161,PMN J2345-1555,Q,LSP,0.621,2012ApJ...748...49S
2344+514,1ES 2344+514,B,HSP,0.044,1996ApJS..104..251P
2345-167,PKS 2345-16,Q,LSP,0.576,1993MNRAS.263..999T
2351+456,4C +45.51,Q,LSP,1.986,1996ApJS..107..541L
2353+816,S5 2353+81,B,LSP,1.344,1996AJ....111.1013V
2356+196,PKS 2356+196,Q,LSP,1.066,1976ApJS...31..143W


==> anc/Electronic_Tables/Table_4.csv <==
Source,First_epoch,Time_coverage,Number_of_epochs,Beam_FWHM_size,I_mean_peak,I_mean_rms,P_med_peak,median_epoch_P_rms
0003-066,2003-02-05,9.9,18,0.93,1242.82,0.05,85.77,0.21
0003+380,2006-03-09,7.5,10,0.73,462.12,0.06,5.64,0.20
0006+061,2011-12-29,1.4,5,0.88,149.60,0.07,6.09,0.20
0007+106,2004-02-11,9.4,13,0.86,869.31,0.05,4.98,0.18
0010+405,2006-04-05,5.3,12,0.72,508.14,0.06,3.05,0.17
0011+189,2013-12-15,2.3,8,0.82,107.94,0.02,3.46,0.07
0012+610,2017-01-03,2.5,6,0.66,214.25,0.04,0.92,0.09
0014+813,2016-09-26,2.8,11,0.67,381.70,0.03,15.73,0.10
0015-054,2009-07-05,4.1,8,0.92,240.61,0.05,4.41,0.16
0016+731,2003-08-28,16.0,8,0.66,1390.71,0.07,26.50,0.26
0019+058,2014-02-14,2.6,7,0.88,281.46,0.02,4.00,0.07
0027+056,2009-05-28,2.2,5,0.88,459.93,0.07,10.08,0.16
0041+341,2017-01-03,2.6,7,0.75,97.84,0.03,2.47,0.10
0044+566,2014-01-25,5.5,9,0.67,149.01,0.02,9.83,0.07
0048-071,2009-08-19,1.5,5,0.93,932.62,0.06,19.75,0.16
0048-097,2003-08-28,8.7,14,0.94,716.37,0.07,12.51,0.24
0055+300,2006-02-12,6.9,6,0.77,376.59,0.08,-,-
0059+581,2002-11-23,10.8,25,0.67,2270.32,0.04,40.42,0.22
0106+013,2003-03-29,10.3,13,0.9,1678.08,0.05,31.09,0.22
0106+612,2010-03-10,3.2,7,0.66,352.39,0.05,4.66,0.15
0106+678,2009-10-27,9.9,6,0.66,167.41,0.05,3.43,0.14
0109+224,1999-12-27,13.7,23,0.8,574.91,0.04,14.23,0.20
0109+351,2010-10-15,2.4,5,0.74,670.76,0.06,9.72,0.15
0110+318,2009-06-03,4.3,9,0.76,559.34,0.05,8.01,0.16
0111+021,2006-03-09,7.5,7,0.89,341.52,0.07,2.21,0.20
0113-118,2009-12-17,3.7,6,0.94,815.73,0.05,4.85,0.16
0116-219,2009-07-23,2.8,8,0.97,577.73,0.05,8.65,0.19
0118-272,2009-12-26,3.6,5,0.97,207.51,0.08,10.91,0.19
0119+115,2003-03-01,8.4,11,0.85,1427.85,0.08,45.51,0.23
0122-003,2010-09-29,2.5,6,0.9,450.36,0.05,6.13,0.16
0128+554,2016-09-26,1.2,6,0.67,54.39,0.03,-,-
0130-171,2009-10-27,3.8,7,0.96,1741.28,0.06,32.24,0.17
0133+476,1999-07-24,14.2,24,0.7,3248.33,0.05,55.69,0.27
0134+579,2017-01-03,1.5,6,0.67,51.76,0.05,0.73,0.12
0136+176,2009-05-28,3.1,5,0.82,134.27,0.07,2.70,0.15
0138-097,2014-01-11,5.6,10,0.94,409.83,0.02,17.04,0.09
0141+268,2009-12-26,3.4,6,0.78,216.51,0.05,7.07,0.16
0142-278,2009-12-26,9.1,8,0.97,628.68,0.05,20.24,0.17
0149+218,2006-02-12,5.6,7,0.8,781.52,0.10,19.44,0.21
0149+710,2017-01-28,2.5,7,0.66,111.06,0.03,0.59,0.10
0151+081,2013-12-15,4.5,10,0.87,118.67,0.02,4.39,0.07
0159+723,2014-02-27,2.3,6,0.66,203.31,0.03,2.24,0.08
0200+304,2011-05-26,8.2,12,0.76,322.79,0.03,5.70,0.12
0202+149,2002-10-09,17.0,27,0.84,439.00,0.04,1.07,0.15
0202-172,2009-07-05,4.1,5,0.96,1078.27,0.06,19.78,0.19
0202+319,2003-03-29,7.5,8,0.76,1960.05,0.08,34.97,0.24
0203-120,2014-02-27,2.7,7,0.94,284.28,0.03,2.98,0.08
0208+106,2011-02-27,2.5,7,0.86,886.76,0.05,36.75,0.17
0210+515,2016-09-26,2.9,9,0.69,66.33,0.03,0.48,0.09
0212+735,2000-06-27,10.6,11,0.66,1271.73,0.06,131.35,0.23
0214+083,2010-02-11,8.5,14,0.87,483.98,0.03,12.84,0.13
0215+015,1999-12-27,12.9,18,0.9,1339.28,0.05,20.89,0.24
0219+428,2006-04-05,7.5,20,0.71,480.15,0.03,16.13,0.16
0224+671,2002-11-23,10.8,18,0.66,599.27,0.04,8.37,0.20
0229+131,2010-10-25,2.6,7,0.84,1129.97,0.05,28.32,0.17
0234+285,1997-08-10,14.6,19,0.77,2005.63,0.04,35.19,0.21
0235+164,2002-06-27,6.8,15,0.83,1779.88,0.07,22.39,0.29
0238-084,2003-08-28,8.7,24,0.93,496.99,0.04,1.55,0.19
0238+711,2012-03-27,7.2,14,0.66,94.18,0.03,1.69,0.10
0239+843,2014-05-12,2.2,6,0.67,61.94,0.03,0.82,0.09
0241+622,2006-04-05,6.8,11,0.66,789.39,0.05,0.89,0.18
0250-225,2009-03-25,10.0,12,0.97,410.68,0.04,3.41,0.16
0250+320,2012-03-04,4.3,11,0.76,267.79,0.03,13.04,0.09
0256+075,2008-12-05,10.7,8,0.87,574.25,0.04,63.63,0.12
0300+470,1997-08-10,22.0,34,0.7,1323.25,0.03,13.86,0.19
0301-243,2010-03-10,2.8,6,0.97,141.26,0.07,2.20,0.19
0303+490,2017-01-03,2.6,6,0.69,179.32,0.03,3.66,0.09
0305+039,2006-02-12,3.4,9,0.89,290.14,0.06,1.39,0.17
0306+102,1999-12-27,19.8,15,0.86,1095.17,0.03,48.88,0.11
0309+411,2006-04-28,7.4,8,0.72,695.59,0.08,2.41,0.20
0313+411,2012-03-04,3.9,8,0.72,74.04,0.06,1.22,0.16
0316+413,1999-12-27,19.7,39,0.72,3117.96,0.37,7.95,0.40
0321+340,2010-10-15,8.4,16,0.75,255.24,0.03,2.65,0.14
0329+654,2014-02-27,2.9,7,0.66,47.20,0.04,0.65,0.11
0333+321,2003-03-29,16.3,21,0.76,1278.95,0.03,8.02,0.16
0336-019,2000-08-25,11.8,20,0.91,1689.02,0.04,34.47,0.21
0346+800,2009-08-19,3.9,5,0.66,223.88,0.06,25.32,0.16
0347-211,2009-07-05,4.2,7,0.96,456.34,0.06,7.68,0.19
0355+508,2007-03-02,10.4,10,0.69,7572.92,0.14,160.94,0.31
0400+258,2010-10-15,2.8,6,0.79,1162.99,0.04,60.63,0.17
0403-132,2002-05-31,10.0,15,0.95,1017.29,0.05,21.85,0.24
0414-189,2006-04-05,7.5,12,0.96,777.41,0.05,17.76,0.21
0415+379,2000-06-27,19.3,99,0.73,1510.68,0.02,4.96,0.16
0420-014,1998-05-29,13.9,25,0.91,4750.90,0.07,62.43,0.36
0420+417,2014-01-25,5.6,15,0.72,889.30,0.02,41.21,0.14
0422+004,1999-12-27,12.3,17,0.9,730.65,0.04,19.89,0.20
0429+415,2002-10-09,11.0,7,0.72,176.83,0.21,38.24,0.19
0430+052,1996-01-19,23.8,109,0.88,1262.97,0.04,6.43,0.17
0430+289,2003-08-27,7.2,10,0.77,232.27,0.07,4.95,0.30
0440-003,2006-07-07,5.8,9,0.9,665.32,0.05,16.03,0.16
0446+112,2002-05-31,8.4,9,0.85,1292.00,0.06,20.51,0.23
0451-282,2009-08-19,4.1,6,0.97,1084.92,0.08,17.08,0.19
0454-234,2009-02-25,3.9,13,0.97,1874.04,0.04,24.03,0.20
0454+844,1997-02-09,13.0,5,0.67,149.41,0.11,2.40,0.31
0458-020,2003-03-01,10.1,11,0.91,1168.21,0.05,12.78,0.16
0502+049,2016-09-26,2.9,9,0.88,765.83,0.03,12.14,0.10
0506+056,2009-01-07,10.7,18,0.88,454.84,0.02,7.56,0.13
0507+179,2016-09-26,2.3,10,0.82,2082.30,0.03,41.31,0.13
0509+406,2013-12-15,5.6,7,0.72,1206.29,0.02,26.63,0.09
0518+211,2009-10-27,9.8,17,0.81,260.32,0.02,1.77,0.13
0519+011,2014-11-17,2.0,8,0.9,201.73,0.02,5.42,0.07
0528+134,1996-09-27,23.2,30,0.84,1704.30,0.03,21.08,0.16
0529+075,2002-05-31,9.7,10,0.87,593.71,0.07,16.04,0.21
0529+483,2002-10-09,10.6,16,0.7,1115.73,0.05,19.29,0.21
0536+145,2012-04-29,1.3,5,0.84,594.34,0.06,4.25,0.14
0539-057,2010-08-06,1.4,6,0.92,524.66,0.05,9.70,0.15
0552+398,1997-11-11,17.3,17,0.73,2531.18,0.07,35.28,0.26
0603+476,2014-01-11,5.5,15,0.7,228.63,0.02,8.73,0.09
0605-085,2000-08-25,11.8,15,0.93,1312.86,0.06,24.07,0.24
0605-153,2010-03-10,2.8,6,0.95,160.88,0.06,3.35,0.19
0607-157,1998-01-03,14.3,15,0.95,3912.32,0.12,111.95,0.40
0609+413,2009-12-26,5.5,8,0.72,242.06,0.04,3.26,0.13
0613+570,2011-12-29,7.7,11,0.67,370.16,0.03,8.98,0.11
0615-172,2014-02-27,2.3,5,0.96,127.61,0.03,0.48,0.08
0619+334,2010-09-27,2.6,8,0.75,362.19,0.05,5.17,0.15
0621+446,2011-12-29,4.5,9,0.71,293.56,0.04,5.85,0.11
0627-199,2012-01-02,1.6,6,0.96,1235.87,0.07,28.13,0.19
0636+680,2016-09-26,2.9,9,0.66,164.80,0.03,3.27,0.09
0640+090,2009-08-19,2.0,5,0.86,424.62,0.06,7.59,0.17
0642+449,2003-03-29,8.1,10,0.71,2802.35,0.06,36.96,0.20
0646+600,2011-09-12,7.7,7,0.67,433.58,0.04,-,-
0648-165,2002-11-23,8.0,7,0.96,2577.84,0.08,8.01,0.26
0650+453,2009-06-25,4.2,10,0.71,482.71,0.05,6.07,0.16
0650+507,2009-07-05,7.3,11,0.69,146.63,0.03,3.88,0.09
0700-197,2014-06-05,2.5,6,0.96,1096.63,0.03,23.90,0.25
0708+506,2014-03-30,2.2,7,0.69,433.88,0.03,19.30,0.08
0710+196,2009-08-19,5.5,10,0.82,214.37,0.06,1.97,0.16
0716+332,2009-02-25,6.4,10,0.75,361.29,0.04,5.90,0.15
0716+714,1997-02-09,16.8,60,0.66,1703.97,0.02,37.52,0.20
0722+145,2009-12-10,6.9,10,0.84,666.29,0.03,30.03,0.15
0723-008,2006-07-07,6.4,11,0.91,1882.26,0.06,32.97,0.19
0727-115,2003-03-01,9.0,17,0.94,5639.31,0.18,122.67,0.28
0730+504,2002-06-15,10.9,13,0.69,563.68,0.06,13.13,0.22
0735+178,1996-01-19,17.4,23,0.82,507.37,0.05,8.14,0.24
0736+017,2003-03-01,10.6,20,0.9,1210.68,0.04,17.84,0.18
0738+313,2001-09-06,18.1,29,0.76,688.76,0.04,16.50,0.14
0738+548,2011-02-27,2.5,6,0.68,484.81,0.06,9.87,0.16
0742+103,2004-02-11,7.6,13,0.86,485.45,0.05,-,-
0743-006,2010-10-15,2.4,5,0.91,797.70,0.05,39.49,0.15
0745+241,1997-02-09,16.7,10,0.8,670.43,0.06,20.77,0.20
0748+126,2003-02-05,9.5,16,0.85,2941.81,0.05,80.41,0.25
0749+540,2014-05-12,1.8,5,0.68,478.68,0.03,31.78,0.13
0752-116,2014-06-05,5.2,7,0.94,817.41,0.03,8.54,0.12
0754+100,1999-12-27,12.2,20,0.86,1050.68,0.04,50.10,0.21
0804-055,2017-01-03,2.5,6,0.92,109.52,0.03,9.18,0.10
0804+499,1997-06-01,13.6,11,0.69,788.77,0.07,9.06,0.24
0805-077,2002-06-15,11.1,20,0.93,1065.58,0.04,20.02,0.20
0806+524,2011-10-03,8.0,15,0.68,85.94,0.03,0.93,0.09
0808+019,1999-12-27,11.7,12,0.9,727.64,0.06,35.97,0.22
0810+646,2017-01-28,2.5,6,0.66,243.73,0.04,4.86,0.10
0814+425,1997-02-09,16.8,18,0.72,964.75,0.04,22.83,0.19
0815-094,2013-12-15,4.6,10,0.94,119.48,0.02,1.55,0.08
0821+394,2002-05-31,11.2,7,0.73,899.97,0.06,25.81,0.17
0821+621,2004-04-24,14.0,8,0.66,164.04,0.04,4.64,0.09
0823+033,1997-02-09,15.4,18,0.89,1178.93,0.05,58.46,0.23
0823-223,2009-10-27,3.8,6,0.97,717.33,0.05,22.91,0.17
0827+243,2002-05-31,10.7,24,0.79,1162.06,0.04,25.65,0.22
0829+046,1999-12-27,12.3,22,0.88,500.35,0.04,21.91,0.26
0834-201,2006-03-09,5.0,8,0.96,1824.17,0.08,13.37,0.23
0836+182,2016-09-26,2.1,6,0.82,69.54,0.03,1.65,0.10
0836+710,1997-06-01,22.4,28,0.66,1419.16,0.03,10.19,0.18
0837+012,2012-01-02,1.6,6,0.9,336.06,0.05,10.87,0.16
0838+133,1999-08-30,15.4,7,0.85,782.75,0.05,6.06,0.15
0845-068,2014-06-05,4.5,7,0.93,298.07,0.02,5.76,0.08
0846+513,2011-05-26,8.2,16,0.69,282.79,0.03,3.00,0.14
0847-120,2006-02-12,5.4,11,0.94,747.19,0.06,10.53,0.18
0850+581,2004-06-28,15.3,8,0.67,150.83,0.05,4.18,0.15
0851+202,1996-01-19,23.8,104,0.81,3104.95,0.04,98.51,0.34
0854-108,2009-12-26,9.1,11,0.94,423.99,0.04,21.19,0.14
0859-140,2006-02-12,7.5,7,0.95,370.93,0.05,5.07,0.18
0859+210,2014-05-12,2.7,6,0.81,166.88,0.03,2.45,0.09
0903-088,2014-02-27,1.9,5,0.94,207.44,0.03,11.77,0.09
0906+015,2003-03-29,10.5,23,0.9,1303.46,0.03,32.65,0.20
0910-208,2017-01-03,2.6,7,0.96,79.52,0.03,1.06,0.11
0912+297,2014-01-25,2.7,6,0.77,65.11,0.03,1.76,0.07
0916+864,2014-06-05,2.0,5,0.68,253.17,0.03,5.38,0.08
0917+449,2000-06-29,13.3,10,0.71,1529.89,0.06,37.86,0.18
0917+624,1997-06-01,21.2,21,0.66,665.19,0.04,18.76,0.20
0922+316,2016-09-26,1.4,6,0.76,109.11,0.03,3.65,0.09
0923+392,1998-01-03,14.7,26,0.73,5700.61,0.12,136.77,0.34
0925+504,2011-10-03,7.8,18,0.69,440.49,0.02,28.81,0.14
0938-076,2014-07-31,5.1,10,0.93,76.77,0.02,1.49,0.09
0938-133,2011-09-12,1.6,7,0.95,238.08,0.05,5.47,0.18
0939-077,2014-01-11,4.9,7,0.93,320.98,0.03,11.97,0.08
0945+408,2002-10-09,16.9,27,0.72,610.82,0.03,11.08,0.14
0946+006,2009-05-28,9.7,25,0.9,429.94,0.03,4.36,0.17
0953+254,2006-03-09,5.3,10,0.79,731.85,0.05,13.53,0.15
0954+658,1997-04-06,16.5,31,0.66,893.68,0.04,43.41,0.22
0955+476,2002-06-15,10.1,16,0.7,938.99,0.04,6.68,0.17
1011+496,2009-05-02,10.3,12,0.69,112.83,0.04,2.65,0.17
1013+054,2009-06-15,7.1,11,0.88,306.44,0.04,4.16,0.14
1015+359,2006-03-09,5.3,7,0.74,232.50,0.06,7.86,0.16
1027+749,2016-09-26,2.6,12,0.66,289.56,0.03,3.38,0.09
1030+415,2010-09-29,2.9,6,0.72,1434.86,0.06,19.08,0.18
1030+611,2009-06-25,4.1,10,0.66,493.22,0.04,13.05,0.16
1034-293,1999-12-27,13.6,9,0.97,1305.10,0.07,47.40,0.22
1036+054,2002-05-31,10.2,12,0.88,1188.36,0.06,43.87,0.24
1038+064,2002-05-31,9.3,8,0.88,1101.41,0.06,15.81,0.24
1040+244,2011-12-29,4.6,10,0.79,932.54,0.03,20.46,0.15
1044+719,2011-08-15,1.5,6,0.66,1272.24,0.06,36.69,0.16
1045-188,2002-06-15,10.8,11,0.96,1228.57,0.06,24.11,0.27
1055+018,1999-10-16,18.9,19,0.9,3980.64,0.10,127.27,0.28
1055+567,2009-08-19,10.1,12,0.67,125.29,0.03,2.62,0.12
1101+384,1997-08-15,16.2,33,0.73,349.28,0.03,4.71,0.16
1118-056,2009-03-25,9.8,12,0.92,305.47,0.03,7.43,0.12
1118+073,2014-01-11,5.6,9,0.87,105.83,0.02,1.17,0.07
1124-186,2003-03-01,8.2,13,0.96,1710.19,0.06,36.94,0.22
1127-145,1998-01-03,15.6,18,0.95,1460.54,0.06,29.92,0.26
1128-047,2006-02-12,3.6,10,0.92,427.21,0.06,1.87,0.21
1128+385,2010-10-15,2.4,6,0.73,1127.93,0.05,37.46,0.15
1133+704,2014-05-12,2.7,7,0.66,117.18,0.02,2.65,0.08
1139+160,2014-03-30,4.1,7,0.83,128.45,0.03,4.70,0.08
1142+198,2016-09-26,2.6,9,0.82,108.28,0.03,1.01,0.09
1144+402,2002-05-31,11.4,7,0.73,1114.73,0.06,25.27,0.17
1145-071,2011-12-29,1.6,6,0.93,446.39,0.05,16.99,0.18
1147+245,1997-02-09,21.4,8,0.79,389.69,0.06,10.32,0.16
1148-001,2006-07-07,4.4,6,0.9,269.53,0.18,5.08,0.26
1150+497,2008-05-30,5.2,14,0.69,859.89,0.04,10.08,0.16
1150+812,1997-06-01,22.4,26,0.67,665.33,0.03,9.99,0.17
1151+408,2016-09-26,1.8,6,0.72,136.72,0.03,11.88,0.08
1156+295,1996-12-23,16.1,31,0.77,1479.77,0.03,13.13,0.19
1157-215,2010-10-15,2.6,5,0.97,226.00,0.07,0.72,0.17
1200+608,2014-06-05,3.7,6,0.67,95.20,0.03,1.17,0.08
1202-262,2011-02-27,2.5,6,0.97,538.93,0.06,26.13,0.20
1206+416,2014-05-12,4.5,8,0.72,112.75,0.02,1.59,0.09
1213-172,2002-06-15,9.4,10,0.96,1183.22,0.06,30.19,0.26
1215+303,1999-12-27,19.8,13,0.77,271.85,0.03,1.95,0.14
1219+044,2002-06-15,16.7,12,0.89,864.25,0.05,6.49,0.25
1219+285,1997-04-06,16.6,18,0.78,229.25,0.05,7.62,0.22
1222+216,1996-05-27,23.4,48,0.81,1261.55,0.03,54.54,0.18
1224-132,2014-03-30,5.1,7,0.95,181.92,0.03,11.58,0.08
1226+023,1996-01-19,23.6,75,0.89,5723.04,0.51,67.83,0.77
1227+255,2016-11-06,2.6,9,0.79,355.97,0.03,19.15,0.09
1228+126,2000-04-07,15.1,19,0.85,1201.65,0.05,5.89,0.20
1236+049,2009-01-30,4.0,11,0.88,645.21,0.04,7.97,0.16
1236+077,2014-05-12,2.5,8,0.87,854.41,0.03,71.15,0.15
1243-072,2006-04-05,4.5,9,0.93,938.47,0.06,11.74,0.22
1244-255,2009-01-30,4.6,11,0.97,811.32,0.05,14.17,0.20
1246+586,2009-10-27,6.3,8,0.67,88.32,0.04,1.51,0.15
1250+532,2009-12-26,8.8,13,0.68,215.36,0.03,5.91,0.09
1253-055,1996-01-19,23.8,79,0.92,13036.21,0.15,540.74,0.88
1300+248,2010-11-13,4.1,8,0.79,196.24,0.04,3.24,0.13
1302-102,2006-03-09,6.5,13,0.94,497.80,0.05,3.88,0.19
1307+121,1999-12-27,19.9,13,0.85,387.59,0.03,26.86,0.11
1308+326,1996-01-19,23.9,64,0.76,1572.68,0.03,29.15,0.22
1310+487,2009-12-26,7.1,12,0.7,148.58,0.03,6.35,0.15
1318+225,2012-12-10,4.0,8,0.8,315.89,0.03,6.26,0.07
1324+224,2002-10-09,5.9,10,0.8,1235.51,0.06,13.68,0.24
1329-049,2009-07-05,4.2,9,0.92,1199.18,0.05,21.56,0.18
1331+170,2003-08-27,7.2,10,0.83,262.76,0.07,-,-
1334-127,1997-02-09,16.2,23,0.95,4375.61,0.06,80.74,0.27
1341-171,2009-06-25,9.7,15,0.96,351.32,0.03,6.50,0.15
1343+451,2009-10-27,3.3,11,0.71,680.13,0.04,14.84,0.15
1345+125,2001-01-04,12.8,5,0.85,244.62,0.08,3.31,0.19
1348+308,2010-11-04,2.7,7,0.77,171.24,0.06,4.55,0.16
1402+044,2013-12-15,2.5,7,0.88,383.20,0.03,4.24,0.08
1404+286,1999-08-30,12.5,8,0.77,432.29,0.10,0.95,0.27
1406-076,2002-06-27,10.9,18,0.93,903.22,0.06,12.18,0.18
1413+135,1999-01-09,12.6,11,0.84,770.58,0.06,2.86,0.23
1417+385,2002-06-15,11.2,13,0.73,779.08,0.05,17.16,0.18
1418-110,2016-09-26,2.9,6,0.94,102.46,0.03,2.24,0.09
1418+546,1997-02-09,16.5,23,0.68,590.97,0.05,17.26,0.21
1420+326,2014-02-08,5.6,8,0.76,146.15,0.05,2.67,0.16
1424+240,2009-05-02,7.2,11,0.8,181.04,0.04,3.38,0.17
1435+638,2010-07-12,2.8,5,0.66,807.60,0.05,26.42,0.14
1441+252,2014-03-30,2.5,7,0.79,477.71,0.03,9.52,0.08
1458+718,2003-08-28,10.0,9,0.66,287.78,0.06,4.66,0.25
1502+036,2010-10-15,8.2,14,0.89,448.94,0.04,5.02,0.17
1502+106,2003-03-29,8.5,19,0.86,1134.51,0.04,21.62,0.22
1504-166,2003-02-05,7.8,7,0.96,757.66,0.08,14.97,0.25
1509+054,2006-04-05,12.9,8,0.88,349.18,0.08,-,-
1510-089,1996-01-19,17.8,69,0.94,2337.46,0.03,50.92,0.23
1514+004,2006-04-05,7.5,9,0.9,585.59,0.05,5.72,0.18
1514+197,1999-12-27,13.8,7,0.82,715.67,0.06,26.14,0.15
1514-241,1999-12-27,12.6,20,0.97,1171.39,0.05,12.59,0.20
1515-273,2017-01-28,2.5,6,0.97,115.44,0.03,1.34,0.12
1519-273,2009-12-26,3.7,6,0.97,853.83,0.08,26.57,0.20
1520+319,2009-05-02,3.0,14,0.76,325.06,0.04,3.28,0.15
1529-131,2011-09-12,1.7,6,0.95,407.52,0.06,5.98,0.19
1532+016,2006-03-09,4.5,9,0.9,602.25,0.04,8.40,0.16
1537+279,2014-02-27,2.8,6,0.78,211.70,0.02,1.23,0.07
1538+149,1997-02-09,14.9,11,0.84,700.47,0.07,55.74,0.25
1541+050,2017-01-03,2.6,7,0.88,125.11,0.03,1.18,0.09
1542+616,2010-11-29,8.3,10,0.66,142.46,0.03,5.24,0.12
1546+027,2003-03-29,16.6,33,0.89,2156.58,0.03,37.87,0.17
1548+056,2000-08-25,12.0,11,0.88,1147.37,0.10,82.54,0.23
1549+089,2014-05-12,2.5,7,0.86,79.11,0.03,3.05,0.08
1550+582,2016-09-26,1.8,6,0.67,194.61,0.03,0.70,0.09
1551+130,2009-06-03,10.3,22,0.85,297.13,0.02,5.91,0.11
1553+113,2009-06-15,9.7,19,0.85,160.65,0.03,1.86,0.13
1557+565,2014-03-30,2.2,5,0.67,119.32,0.03,4.26,0.07
1602+576,2016-09-26,2.3,7,0.67,117.18,0.03,1.31,0.09
1603+573,2017-01-03,2.5,8,0.67,537.76,0.03,11.14,0.10
1604+159,2009-08-19,4.1,6,0.83,338.67,0.06,11.35,0.17
1606+106,2002-11-23,7.7,12,0.86,1181.97,0.06,13.85,0.25
1611+343,1997-05-26,15.4,25,0.75,2405.66,0.04,57.10,0.25
1617+229,2009-07-23,1.6,5,0.8,344.20,0.06,3.55,0.14
1622-253,2009-10-27,2.5,10,0.97,1746.79,0.06,41.82,0.21
1622-297,2008-07-30,4.9,7,0.97,1213.46,0.05,14.05,0.23
1623+569,2017-01-03,1.9,5,0.67,110.34,0.04,2.75,0.10
1633+382,1997-08-10,22.3,43,0.73,2370.68,0.03,39.26,0.20
1636+473,2010-08-27,3.0,6,0.7,797.20,0.05,11.46,0.15
1637+574,2002-05-31,17.3,30,0.67,1203.05,0.03,17.86,0.15
1637+826,2006-03-09,7.5,10,0.67,489.91,0.06,1.28,0.18
1638+118,2013-12-15,2.6,7,0.85,106.53,0.02,0.38,0.07
1638+398,1998-08-03,17.1,27,0.73,1020.34,0.03,13.45,0.17
1641+399,1997-05-26,22.5,50,0.73,3320.29,0.02,81.42,0.21
1642+690,1997-06-01,14.8,8,0.66,1870.33,0.06,34.18,0.19
1652+398,1997-02-09,21.6,19,0.73,496.28,0.05,5.43,0.25
1655+077,2000-08-25,13.1,15,0.87,1398.47,0.05,51.74,0.20
1656+482,2010-08-06,2.4,5,0.7,427.88,0.05,7.70,0.15
1700+685,2009-05-02,4.3,12,0.66,350.65,0.04,5.02,0.17
1708+433,2010-11-04,2.8,7,0.71,425.83,0.06,7.26,0.17
1716+686,2012-02-06,7.5,18,0.66,278.88,0.02,3.77,0.10
1717+178,1999-12-27,19.8,21,0.82,540.02,0.02,40.97,0.14
1722+401,2009-07-23,2.5,5,0.73,495.61,0.06,2.05,0.18
1725+044,2003-08-27,9.8,15,0.88,633.30,0.05,7.04,0.21
1725+123,2014-02-27,5.5,9,0.85,653.67,0.02,25.22,0.12
1726+455,2002-05-31,11.4,9,0.7,968.14,0.07,17.12,0.23
1727+502,2011-10-03,7.8,9,0.69,81.35,0.07,1.72,0.16
1730-130,1998-01-03,21.9,36,0.95,2960.66,0.03,41.80,0.21
1732+389,1997-02-09,15.2,8,0.73,747.55,0.07,15.19,0.16
1738+476,2014-03-30,2.6,8,0.7,485.49,0.02,11.07,0.08
1738+499,2009-08-19,2.0,5,0.69,537.79,0.06,15.26,0.15
1739+522,2000-01-02,10.6,12,0.68,933.84,0.06,19.59,0.24
1741-038,2003-03-01,5.8,7,0.92,4554.55,0.07,87.57,0.31
1741+196,2014-03-30,4.6,7,0.82,105.33,0.03,1.21,0.08
1742-078,2014-05-12,5.3,8,0.93,814.11,0.03,23.41,0.14
1749+096,1996-01-19,21.0,40,0.86,3453.06,0.05,73.42,0.33
1749+701,1997-02-09,22.7,15,0.66,400.27,0.04,18.78,0.16
1751+288,2002-06-15,9.3,7,0.77,1480.92,0.07,16.98,0.22
1754+155,2016-09-26,2.9,10,0.83,233.88,0.03,17.28,0.09
1758+388,2003-05-09,8.3,8,0.73,985.32,0.06,18.13,0.20
1800+440,2003-03-29,10.5,13,0.71,858.47,0.05,18.66,0.21
1803+784,1997-04-06,15.9,21,0.66,1800.44,0.04,48.00,0.21
1807+698,1997-02-09,15.1,14,0.66,754.84,0.05,4.42,0.21
1811+062,2013-12-15,5.7,8,0.88,340.75,0.02,6.78,0.09
1823+568,1997-08-10,14.8,26,0.67,1077.06,0.05,85.05,0.25
1827+062,2009-10-27,3.8,7,0.88,699.47,0.05,11.20,0.15
1827+133,2014-01-11,2.9,7,0.84,77.65,0.02,0.81,0.07
1828+487,2003-03-29,16.5,27,0.69,1360.09,0.03,22.78,0.15
1833+326,2016-09-26,2.1,8,0.76,102.52,0.03,-,-
1842+681,2010-10-25,5.9,10,0.66,423.31,0.03,5.16,0.12
1845+797,2003-01-06,8.6,13,0.66,336.69,0.06,-,-
1846+322,2009-01-30,3.9,11,0.76,550.82,0.04,4.61,0.16
1846+326,2016-09-26,2.1,8,0.76,403.64,0.03,8.39,0.09
1849+670,2003-06-15,8.1,14,0.66,1756.08,0.05,40.92,0.23
1851+488,2011-08-15,2.0,7,0.69,345.26,0.06,8.62,0.16
1856+737,2017-01-03,2.5,7,0.66,279.55,0.03,2.49,0.09
1901+319,1998-06-30,12.8,13,0.76,416.89,0.05,8.27,0.18
1902+556,2010-11-20,5.2,7,0.67,86.46,0.04,1.65,0.09
1908-201,2006-03-09,5.1,9,0.96,1891.36,0.07,36.94,0.23
1914-194,2009-12-26,6.1,8,0.96,188.76,0.04,2.34,0.13
1920-211,2009-06-15,4.1,7,0.96,1265.02,0.06,13.48,0.18
1921-293,2010-03-10,3.0,6,0.97,10259.08,0.39,604.72,0.61
1923+123,2016-09-26,2.9,9,0.85,231.83,0.03,2.53,0.09
1923+210,2008-08-06,5.1,7,0.81,999.20,0.06,30.51,0.16
1926+611,2014-05-12,2.5,7,0.66,650.03,0.02,20.46,0.09
1928+738,1996-01-19,23.8,51,0.66,2161.92,0.02,8.83,0.18
1936-155,2002-05-31,8.4,7,0.95,645.20,0.08,7.68,0.27
1944+838,2013-12-15,3.1,6,0.67,199.26,0.03,2.90,0.08
1951-115,2009-12-26,3.0,10,0.94,715.94,0.04,22.18,0.15
1954+513,2010-10-15,6.2,11,0.69,695.17,0.03,30.73,0.09
1957+405,2002-11-23,9.0,9,0.72,520.52,0.07,0.81,0.23
1958-179,2002-05-31,8.7,15,0.96,1847.69,0.06,26.66,0.25
1959+650,2008-05-30,1.2,5,0.66,140.32,0.07,3.05,0.19
2005+403,2000-06-27,11.7,16,0.72,1503.69,0.05,31.80,0.21
2007+777,1996-01-19,23.8,16,0.66,589.03,0.06,16.61,0.24
2008-159,2003-06-15,7.9,8,0.95,1961.82,0.07,10.38,0.26
2010+463,2014-02-14,2.8,11,0.7,282.38,0.02,6.02,0.07
2012-017,2017-04-22,2.3,6,0.91,229.73,0.04,13.37,0.11
2013-092,2017-05-25,1.6,6,0.94,47.17,0.07,0.86,0.16
2013+163,2016-09-26,2.8,7,0.83,390.19,0.03,6.33,0.09
2013+370,2008-05-30,4.1,6,0.74,2893.67,0.10,58.53,0.17
2021+317,2003-02-05,10.6,15,0.76,504.90,0.05,17.47,0.19
2021+614,2000-06-27,19.4,12,0.66,967.17,0.05,1.66,0.23
2022-077,2006-04-05,6.8,14,0.93,884.57,0.05,15.71,0.20
2022+171,2017-01-03,2.1,5,0.83,650.76,0.04,12.01,0.10
2023+760,2017-11-18,1.7,5,0.66,528.09,0.04,9.54,0.11
2027-065,2017-06-17,2.2,6,0.93,126.52,0.04,1.94,0.10
2028+492,2014-03-30,1.8,5,0.69,117.98,0.03,1.58,0.07
2029+121,2010-10-15,2.8,7,0.85,1360.19,0.05,39.80,0.18
2031+216,2017-05-25,2.1,5,0.81,200.01,0.03,-,-
2032+107,1999-12-27,13.8,6,0.86,268.26,0.07,3.14,0.19
2037+511,2002-10-09,10.5,11,0.69,2027.15,0.06,27.40,0.19
2043+749,2016-09-26,2.6,7,0.66,182.65,0.03,-,-
2047+039,2014-02-27,2.4,6,0.89,347.24,0.03,26.25,0.10
2047+098,2003-08-27,9.6,6,0.86,444.43,0.07,-,-
2100+468,2014-02-27,2.3,6,0.7,113.40,0.02,1.83,0.07
2113+293,2006-02-12,5.1,5,0.77,513.50,0.07,15.81,0.16
2115+000,2017-05-25,2.2,5,0.9,163.66,0.04,1.96,0.11
2121+053,2003-03-29,16.6,27,0.88,1598.72,0.03,38.06,0.16
2128-123,2003-05-09,10.2,14,0.94,945.93,0.06,14.28,0.22
2131-021,1997-02-09,15.5,16,0.91,1480.47,0.06,88.29,0.25
2134+004,1998-01-03,13.7,22,0.9,1887.31,0.14,76.39,0.31
2136+141,2002-11-23,7.9,10,0.84,1759.35,0.06,68.91,0.25
2141+175,2006-03-09,6.1,14,0.82,779.42,0.05,13.34,0.16
2144+092,2009-06-25,3.3,5,0.86,721.80,0.06,18.46,0.17
2145+067,2003-03-01,10.3,11,0.87,4726.49,0.08,44.92,0.23
2150+173,2016-09-26,2.8,7,0.82,396.67,0.03,8.75,0.08
2155-152,1997-02-09,22.8,35,0.95,1312.04,0.05,52.29,0.23
2155+312,2009-12-26,2.2,6,0.76,750.83,0.05,24.58,0.15
2157+102,2014-03-30,2.2,6,0.86,207.73,0.03,9.49,0.08
2157+213,2017-01-03,2.5,5,0.81,105.63,0.03,2.27,0.10
2159+505,2017-04-22,2.2,6,0.69,761.61,0.04,5.19,0.11
2200+420,1997-04-06,22.6,139,0.72,2641.05,0.03,77.82,0.22
2201+171,2003-06-15,8.9,14,0.83,1168.74,0.05,32.49,0.20
2201+315,2002-11-23,16.8,33,0.76,1624.70,0.03,28.31,0.18
2209+236,2003-03-01,10.0,11,0.8,1022.81,0.06,41.12,0.23
2210+277,2017-01-03,2.3,5,0.78,62.26,0.05,2.16,0.11
2216-038,2002-05-31,11.2,12,0.92,1436.55,0.05,37.85,0.22
2216+178,2013-12-15,2.6,7,0.82,271.61,0.03,3.95,0.08
2223-052,1999-07-24,14.1,21,0.92,4473.35,0.09,118.59,0.27
2223+210,2010-10-15,2.4,5,0.81,914.34,0.06,13.88,0.16
2227-088,2003-03-29,9.6,13,0.93,1913.61,0.06,23.10,0.22
2230+114,1998-08-03,16.0,28,0.85,2224.53,0.07,28.24,0.23
2233-148,2009-12-26,6.8,8,0.95,649.93,0.04,25.53,0.17
2234+282,2009-12-26,7.5,17,0.77,1022.75,0.03,17.28,0.13
2241+406,2011-08-26,2.0,6,0.72,283.99,0.05,3.78,0.14
2243-123,2002-10-09,9.1,9,0.94,1389.52,0.07,46.19,0.24
2247-283,2009-06-03,3.9,11,0.97,493.33,0.04,16.93,0.17
2251+158,1998-01-03,21.2,59,0.83,8229.29,0.17,98.81,0.38
2254+074,1997-02-09,16.3,9,0.87,374.44,0.07,9.69,0.24
2255-282,2009-12-26,3.6,7,0.97,3449.31,0.07,91.32,0.22
2258-022,2016-09-26,2.3,7,0.91,1149.90,0.03,41.96,0.11
2308+341,2009-08-19,4.0,7,0.75,655.19,0.05,22.46,0.15
2319+317,2010-11-20,2.3,10,0.76,299.05,0.04,9.08,0.15
2320-035,2006-04-05,6.8,11,0.92,965.00,0.05,25.04,0.18
2325+093,2009-01-30,4.6,6,0.86,1470.87,0.06,6.27,0.16
2331+073,2002-06-15,10.9,14,0.87,842.25,0.05,21.56,0.19
2342-161,2009-07-23,3.5,12,0.95,775.95,0.04,16.34,0.18
2344+514,2008-05-30,11.3,13,0.69,98.30,0.06,1.25,0.22
2345-167,2002-10-09,11.0,25,0.96,1376.78,0.04,35.87,0.21
2351+456,2002-05-31,17.4,18,0.7,522.68,0.04,10.30,0.19
2353+816,2011-12-29,4.1,7,0.67,418.44,0.04,6.75,0.14
2356+196,2003-08-27,10.1,11,0.81,249.76,0.06,3.00,0.26

